Fun Facts: Automatic Trivia Fact Extraction from Wikipedia

A significant portion of web search queries directly refers to named entities. Search engines explore various ways to improve the user experience for such queries. We suggest augmenting search results with {\em trivia facts} about the searched entity. Trivia is widely played throughout the world, and was shown to increase users' engagement and retention. Most random facts are not suitable for the trivia section. There is skill (and art) to curating good trivia. In this paper, we formalize a notion of \emph{trivia-worthiness} and propose an algorithm that automatically mines trivia facts from Wikipedia. We take advantage of Wikipedia's category structure, and rank an entity's categories by their trivia-quality. Our algorithm is capable of finding interesting facts, such as Obama's Grammy or Elvis' stint as a tank gunner. In user studies, our algorithm captures the intuitive notion of "good trivia" 45\% higher than prior work. Search-page tests show a 22\% decrease in bounce rates and a 12\% increase in dwell time, proving our facts hold users' attention.

==> categories_txt.m <==
function [D, Dkey] = categories_txt;
D1 = csvread('categories.m.txt');
cols = {'Cohesiveness','Surprise','Category'};
D = struct;
for i=1:length(cols)
  D.(cols{i}) = D1(:,i);
end

Dkey = struct;
Dkey.Category = {'20th_century American actresses','20th_century Austrian actresses','20th_century Austrian people','Actresses from Vienna','American anti_fascists','American film actresses','American inventors','American people of Hungarian_Jewish descent','Austrian emigrants to the United States','Austrian film actresses','Austrian inventors','Disease_related deaths in Florida','Metro_Goldwyn_Mayer contract players','Radio pioneers','Women in technology','Women inventors'};

